TraceFL: Interpretability-Driven Debugging in Federated Learning via Neuron Provenance

In Federated Learning, clients train models on local data and send updates to a central server, which aggregates them into a global model using a fusion algorithm. This collaborative yet privacy-preserving training comes at a cost. FL developers face significant challenges in attributing global model predictions to specific clients. Localizing responsible clients is a crucial step towards (a) excluding clients primarily responsible for incorrect predictions and (b) encouraging clients who contributed high-quality models to continue participating in the future. Existing ML debugging approaches are inherently inapplicable as they are designed for single-model, centralized training. We introduce TraceFL, a fine-grained neuron provenance capturing mechanism that identifies clients responsible for a global model's prediction by tracking the flow of information from individual clients to the global model. Since inference on different inputs activates a different set of neurons of the global model, TraceFL dynamically quantifies the significance of the global model's neurons in a given prediction, identifying the most crucial neurons in the global model. It then maps them to the corresponding neurons in every participating client to determine each client's contribution, ultimately localizing the responsible client. We evaluate TraceFL on six datasets, including two real-world medical imaging datasets and four neural networks, including advanced models such as GPT. TraceFL achieves 99% accuracy in localizing the responsible client in FL tasks spanning both image and text classification tasks. At a time when state-of-the-artML debugging approaches are mostly domain-specific (e.g., image classification only), TraceFL is the first technique to enable highly accurate automated reasoning across a wide range of FL applications.

==> sync-graphs.sh <==
#!/bin/bash


git commit -a -m "Add new graphs"

git pull
# Define the source and target directories
SOURCE_DIR="/projects/semcache/github/tracefl-code-icse/graphs"
TARGET_DIR="./graphs"

# Check if the source directory exists
if [ ! -d "$SOURCE_DIR" ]; then
  echo "Source directory does not exist."
  exit 1
fi

# Check if the target directory exists, if not create it
if [ ! -d "$TARGET_DIR" ]; then
  echo "Target directory does not exist. Creating it now."
  mkdir -p "$TARGET_DIR"
fi

# Copy all content from the source directory to the target directory
cp -r "$SOURCE_DIR"/* "$TARGET_DIR"

# Provide feedback to the user
echo "All content has been copied from $SOURCE_DIR to $TARGET_DIR"

# Add the new files to git
git add "$TARGET_DIR"/*

git commit -a -m "Add new graphs"

# Push the changes to the remote repository
echo "enter token of overleaf"
git push






